Lorentzian quantum gravity and the graviton spectral function

We present the first direct and non-perturbative computation of the graviton spectral function in quantum gravity. This is achieved with the help of a novel Lorentzian renormalisation group approach, combined with a spectral representation of correlation functions. We find a positive graviton spectral function, showing a massless one-graviton peak and a multi-graviton continuum with an asymptotically safe scaling for large spectral values. We also study the impact of a cosmological constant. Further steps to investigate scattering processes and unitarity in asymptotically safe quantum gravity are indicated.

==> anc/Supplemental-notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     10660,        309]
NotebookOptionsPosition[     10021,        290]
NotebookOutlinePosition[     10488,        307]
CellTagsIndexPosition[     10445,        304]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Summary of dimensionally regularised momentum integrals ", "Section",
 CellChangeTimes->{{3.839397131966305*^9, 
  3.839397156645482*^9}},ExpressionUUID->"4748d93f-56a0-422e-b4d9-\
c82c88b90190"],

Cell["\<\
The functions T[\[Beta],\[Gamma]] correspond to \\tilde T[\[Beta],\[Gamma]] \
in the manuscript, see eq. (24) in the supplement section S.3. The solution \
for T[0, 0] is given explicitly while the others involve recursion formulas.\
\>", "Text",
 CellChangeTimes->{{3.839397710641521*^9, 3.839397780249744*^9}, {
  3.839415772056333*^9, 3.839415804642178*^9}, {3.846418138934343*^9, 
  3.8464181482473326`*^9}, {3.846418196999655*^9, 3.846418251014187*^9}, {
  3.8464185463578753`*^9, 3.8464185537188616`*^9}, {3.8464186953511095`*^9, 
  3.846418696205882*^9}, {3.846848084654983*^9, 
  3.846848091418324*^9}},ExpressionUUID->"6649eec5-44fc-41e9-bdb1-\
7602c07f852f"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"0", ",", "0"}], "]"}], "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"2", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "5"}], "+", 
         RowBox[{"2", "*", "eps"}]}], ")"}]}], "*", 
      RowBox[{"Pi", "^", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "eps"}], ")"}]}], "*", 
      RowBox[{"Gamma", "[", "eps", "]"}], "*", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"l1", "^", "2"}], "-", 
           RowBox[{"l3", "^", "2"}], "+", 
           RowBox[{"p", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "eps", ",", 
           RowBox[{"3", "/", "2"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"l1", "^", "2"}], "-", 
               RowBox[{"l3", "^", "2"}], "+", 
               RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l1", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"l1", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l3", "^", "2"}], "-", 
                 RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l3", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
          "]"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"l1", "^", "2"}]}], "+", 
           RowBox[{"l3", "^", "2"}], "+", 
           RowBox[{"p", "^", "2"}]}], ")"}], "*", 
         RowBox[{"Hypergeometric2F1", "[", 
          RowBox[{
           RowBox[{"1", "/", "2"}], ",", "eps", ",", 
           RowBox[{"3", "/", "2"}], ",", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", 
                RowBox[{"l1", "^", "2"}]}], "+", 
               RowBox[{"l3", "^", "2"}], "+", 
               RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}], "/", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"l1", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"l1", "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l3", "^", "2"}], "-", 
                 RowBox[{"p", "^", "2"}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"l3", "^", "2"}], "+", 
                 RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}]}], ")"}]}]}], 
          "]"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"p", "^", "2"}], "*", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"l1", "^", "2"}], "+", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{"l1", "^", "2"}]}], "+", 
             RowBox[{"l3", "^", "2"}], "+", 
             RowBox[{"p", "^", "2"}]}], ")"}], "^", "2"}], "/", 
          RowBox[{"(", 
           RowBox[{"4", "*", 
            RowBox[{"p", "^", "2"}]}], ")"}]}]}], ")"}], "^", "eps"}]}], 
     ")"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"M", "[", 
    RowBox[{"beta_", ",", "a_", ",", "b_", ",", "c_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"M", "[", 
       RowBox[{"beta", ",", "a", ",", "b", ",", "c"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"2", "^", 
           RowBox[{"(", 
            RowBox[{"b", "-", "D"}], ")"}]}], " ", 
          RowBox[{"p", "^", 
           RowBox[{"(", 
            RowBox[{"b", "+", 
             RowBox[{"2", " ", "c"}]}], ")"}]}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "+", "b"}], ")"}], "/", "2"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"D", "+", "b"}], ")"}], "/", "2"}], "+", "a", "+", 
            RowBox[{"(", 
             RowBox[{"beta", "+", "2"}], ")"}], "-", "2"}], "]"}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{"3", "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"D", "+", "b"}], ")"}], "/", "2"}], "-", "a", "-", 
            RowBox[{"(", 
             RowBox[{"beta", "+", "2"}], ")"}]}], "]"}], " ", 
          RowBox[{"l1", "^", 
           RowBox[{"(", 
            RowBox[{"D", "+", 
             RowBox[{"2", " ", "a"}], "+", "b", "+", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"beta", "+", "2"}], ")"}]}], "-", "6"}], ")"}]}]}], 
         ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Pi", "^", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"D", "+", "1"}], ")"}], "/", "2"}], ")"}]}], " ", 
          RowBox[{"Gamma", "[", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"b", "+", "D"}], ")"}], "/", "2"}], "]"}]}], ")"}]}], "/.", 
       RowBox[{"D", "\[Rule]", 
        RowBox[{"4", "-", 
         RowBox[{"2", " ", "eps"}]}]}]}]}], ")"}], "/;", 
    RowBox[{"beta", "\[GreaterEqual]", "0"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"beta_", ",", "gamma_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"beta", ",", "gamma"}], "]"}], "=", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"If", "[", 
            RowBox[{
             RowBox[{
              RowBox[{
               RowBox[{"i", "+", "j", "+", "k"}], "===", 
               RowBox[{"gamma", "-", "1"}]}], "&&", 
              RowBox[{
               RowBox[{"Mod", "[", 
                RowBox[{"j", ",", "2"}], "]"}], "===", "0"}]}], ",", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"gamma", "-", "1"}], ")"}], "!"}], "/", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"i", "!"}], " ", 
                 RowBox[{"j", "!"}], " ", 
                 RowBox[{"k", "!"}]}], ")"}]}], " ", 
              RowBox[{"M", "[", 
               RowBox[{"beta", ",", "i", ",", "j", ",", "k"}], "]"}]}], ",", 
             "0"}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"i", ",", "0", ",", 
             RowBox[{"gamma", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "0", ",", 
             RowBox[{"gamma", "-", "1"}]}], "}"}], ",", 
           RowBox[{"{", 
            RowBox[{"k", ",", "0", ",", 
             RowBox[{"gamma", "-", "1"}]}], "}"}]}], "]"}], "-", 
         RowBox[{
          RowBox[{"l3", "^", "2"}], " ", 
          RowBox[{"T", "[", 
           RowBox[{"beta", ",", 
            RowBox[{"gamma", "-", "1"}]}], "]"}]}]}], ")"}], "//", 
       "Simplify"}]}], ")"}], "/;", 
    RowBox[{
     RowBox[{"beta", "\[GreaterEqual]", "0"}], "&&", 
     RowBox[{"gamma", ">", "0"}], "&&", 
     RowBox[{"beta", "\[LessEqual]", "gamma"}]}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{"T", "[", 
    RowBox[{"beta_", ",", "gamma_"}], "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"T", "[", 
       RowBox[{"beta", ",", "gamma"}], "]"}], "=", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"T", "[", 
           RowBox[{"gamma", ",", "beta"}], "]"}], "/.", 
          RowBox[{"p", "\[Rule]", 
           RowBox[{"-", "p"}]}]}], "/.", 
         RowBox[{"l1", "\[Rule]", "l"}]}], "/.", 
        RowBox[{"l3", "\[Rule]", "l1"}]}], "/.", 
       RowBox[{"l", "\[Rule]", "l3"}]}]}], ")"}], "/;", 
    RowBox[{"beta", ">", "gamma"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.839397620210149*^9, 3.839397697268339*^9}, {
  3.83939778526754*^9, 3.839397794369762*^9}, {3.8394158103518353`*^9, 
  3.839415810675296*^9}, {3.8464180650593586`*^9, 
  3.8464180731049356`*^9}},ExpressionUUID->"b3c38eaa-8732-4415-8890-\
7409d8612304"]
}, Open  ]]
},
WindowSize->{958, 991},
WindowMargins->{{-1446, Automatic}, {Automatic, 231}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (May 11, 2021)",
StyleDefinitions->FrontEnd`FileName[{"Report"}, "StandardReport.nb", 
  CharacterEncoding -> "UTF-8"],
ExpressionUUID->"04aa1b13-5765-4d39-8e36-11b5b2af3ac5"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 201, 3, 69, "Section",ExpressionUUID->"4748d93f-56a0-422e-b4d9-c82c88b90190"],
Cell[784, 27, 678, 11, 57, "Text",ExpressionUUID->"6649eec5-44fc-41e9-bdb1-7602c07f852f"],
Cell[1465, 40, 8540, 247, 378, "Input",ExpressionUUID->"b3c38eaa-8732-4415-8890-7409d8612304"]
}, Open  ]]
}
]
*)


